First-Principles study of an S = 1 quasi-1D quantum molecular magnetic material

We use density functional theory to study the structural, magnetic and electronic structure of the organo-metallic quantum magnet $\mathrm{NiCl_2-4SC(NH_2)_2}$ (DTN). Recent work has demonstrated the quasi-1D nature of the molecular crystal and its quantum phase transitions at low temperatures. This includes a magneto-electric coupling and, when doped with Br, the presence of an exotic Bose-glass state. We systematically show that, by using the generalized gradient approximation (GGA) with inclusion of a van der Waals term to account for weak inter-molecular forces and by introducing a Hubbard $U$ term to the total energy, our calculations reproduce the magnetic anisotropy, the inter-molecular exchange coupling strength and the magneto-electric effect in DTN, which were observed in previous experiments. Further analysis into the electronic structure gives insight into the underlying magnetic interactions, including what mechanisms may be causing the ME effect. Using this computationally efficient model, we predict what effect applying an electric field might have on the magnetic properties of this quantum magnet.

==> anc/Suppl.tex <==
%% LyX 2.3.3 created this file.  For more info, see http://www.lyx.org/.
%% Do not edit unless you really know what you are doing.
\documentclass[aps]{revtex4}
\usepackage[T1]{fontenc}
\usepackage[latin9]{inputenc}
\setcounter{secnumdepth}{3}
\usepackage{graphicx}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% User specified LaTeX commands.
\usepackage{babel}
\usepackage{xcolor}

\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\theequation}{S\arabic{equation}}
\newcommand{\HPC}[1]{\textcolor{red}{#1}}

\def\eV{\,\textrm{eV}}

\begin{document}
\title{Supplemental materials of: First-Principles study of an $S=1$ quasi-1D
quantum molecular magnetic material}
\author{Maher Yazback}
\author{Jie-Xiang Yu}
\author{Shuanglong Liu}
\author{Long Zhang}
\author{Neil S. Sullivan}
\author{Hai-Ping Cheng}
\affiliation{Department of Physics, University of Florida, Gainesville, Florida
32611, USA}
\date{\today}
\maketitle

\section{Alternative WF-based Hamiltonian near the Fermi level}

\begin{figure}
\includegraphics[width=0.75\columnwidth]{wann-Ni-Cl-Cl-Ni}
\caption{The positions and labels of Ni($3d_{3z^{2}-r^{2}}$ )- and Cl($3p_{z}$)-centered
WFs in a $1\times1\times2$ supercell with antiferromagnetic ordering
along the $c$-axis. The magnitude of inter-molecular Cl($3p_{z}$)-Cl($3p_{z}$)
hopping is also displayed. Only Ni, Cl and S atoms are shown.}
\label{figs:Ni-Cl-Cl-Ni}
\end{figure}

% \HPC{You need to tell the whole dimension of this Hamiltonian and tell you only highlight the important ones. Otherwise people will question why not use this one in the main text} clear

To confirm that electrons have strong hopping between two inter-molecular
Cl atoms, we used MLWF methods of Section II.A
of the main text to build a tight-binding Hamiltonian for a $1\times1\times2$
supercell with antiferromagnetic ordering along the $c$-axis. Ni $e_{g}$
orbitals ($d_{3z^{2}-r^{2}}$ and $d_{x^{2}-y^{2}}$), Cl's $p_{z}$
orbitals and S $p_{x},p_{y}$ orbitals are used as the projections.
The inner energy window is set from $-1.0 \eV $ to $3.2 \eV $ and the outer
energy window covers all occupied states and the unoccupied state
below $ 5.0 \eV $. The largest 
%\HPC{what is "furthest"?} clear
lattice vector $\mathbf{R}$ in the matrix elements of the Hamiltonian $\mathcal{H}_{mn}(\mathbf{R})$ is (3,3,1), and the size of the full Hamiltonian is too large to list all the matrix elements. We focus on the hopping between the nearest neighbor Ni($3d_{3z^{2}-r^{2}}$)-Cl($3p_{z}$) and Cl($3p_{z}$)-Cl($3p_{z}$) because it dominates the exchange interaction along the $c$-axis.
The positions and labels of Ni1, Ni2, Cl1, Cl2, Cl3
and Cl4, and Ni($3d_{3z^{2}-r^{2}}$)- and Cl($3p_{z}$)-centered WFs
are shown in Fig.~\ref{figs:Ni-Cl-Cl-Ni}. 
Then the nonzero elements of the corresponding Hamiltonian matrix for these orbitals are 
\def\vm{\phantom{-}}
\begin{equation}
\begin{array}{c|cccccc}
\mathcal{H}_{mn}~(\mathrm{eV}) & ~\left|\mathrm{Cl1}\left(p_{z}\right)\right\rangle  & \left|\mathrm{Ni1}\left(d_{3z^{2}-r^{2}}\right)\right\rangle  & \left|\mathrm{Cl2}\left(p_{z}\right)\right\rangle  & \left|\mathrm{Cl3}\left(p_{z}\right)\right\rangle  & \left|\mathrm{Ni2}\left(d_{3z^{2}-r^{2}}\right)\right\rangle  & \left|\mathrm{Cl4}\left(p_{z}\right)\right\rangle \\
\hline \left\langle \mathrm{Cl1}\left(p_{z}\right)\right| & -2.683 & \vm 0.830 & & & & \vm 0.177\\
\left\langle \mathrm{Ni1}\left(d_{3z^{2}-r^{2}}\right)\right| &  & -5.513 & -0.945\\
\left\langle \mathrm{Cl2}\left(p_{z}\right)\right| &  &  & -2.613 & \vm 0.174\\
\left\langle \mathrm{Cl3}\left(p_{z}\right)\right| &  &  &  & -2.592 & \vm 1.006\\
\left\langle \mathrm{Ni2}\left(d_{3z^{2}-r^{2}}\right)\right| & & \vm h.c. & & & \vm 1.904 & -0.945\\
\left\langle \mathrm{Cl4}\left(p_{z}\right)\right| &  &  &  &  &  & -2.538
\end{array}\label{eq:TB-Ni-Cl}
\end{equation}
The zero energy of the onsite terms is set to be the Fermi energy of
the DOS results of Fig.~3 in the main text. The hopping between Ni($3d_{3z^{2}-r^{2}}$) and its neighbor Cl($3p_{z}$) is about $ 1 \eV $ while the inter-molecular
Cl($3p_{z}$)-Cl($3p_{z}$) hopping $\left\langle \mathrm{Cl2}\left(p_{z}\right)\right|\mathcal{H} \left|\mathrm{Cl3}\left(p_{z}\right)\right\rangle$ and $\left\langle \mathrm{Cl4}\left(p_{z}\right)\right|\mathcal{H} \left|\mathrm{Cl1}\left(p_{z}\right)\right\rangle$, or $t_{\mathrm{Cl-Cl}}$
is about $0.18 \eV$ 
%\HPC{Where is this number from?} clear
. We can thus estimate the bonding-antibonding splitting
by the Cl-Cl interaction as $2\left|t_{\mathrm{Cl-Cl}}\right|$ which
is about $0.35 \eV $, consistent with the magnitude about $ 0.4 \eV $ from
the PDOS results in Fig.~3(d)(e).

\end{document}

